The Bottom-Up Approach for Powerful Testing with FWER Control

We seek to design novel multiple testing procedures, which take into account a relevant notion of ''power'' or true discovery on the one hand, and allow computationally efficient test design and application on the other. Towards this end we characterize the optimal procedures that strongly control the family-wise error rate, for a range of power objectives measuring the success of multiple testing procedures in making true individual discoveries, and under a reasonable set of assumptions. While we cannot generally find these optimal solutions in practice, we propose the bottom-up approach, which constructs consonant closed testing procedures, while taking into account the overall power objective in designing the tests on every level of the closed testing hierarchy. This leads to a general recipe, yielding novel procedures which are computationally practical and demonstrate substantially improved power in both simulations and a real data study, compared to existing procedures.

==> Image/cochrane_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "7ec4d434-3223-4491-bfba-d263ac36de0f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from scipy.stats import norm\n",
    "from statsmodels.sandbox.stats.multicomp import multipletests\n",
    "import joblib\n",
    "import time\n",
    "from joblib import Parallel, delayed\n",
    "import multiprocessing\n",
    "from random import randint\n",
    "import rpy2\n",
    "import rpy2.robjects as robjects\n",
    "#from rpy2.robjects import pandas2ri\n",
    "from rpy2.robjects.vectors import FloatVector\n",
    "# Load the required R package\n",
    "robjects.r('''\n",
    "library(elitism)\n",
    "''')\n",
    "## Calculate Score Quantile\n",
    "def scores_ord_bayes(P_sort,theta,th):\n",
    "    dens_sort = np.exp((norm.ppf(P_sort) * theta) - (0.5 * (theta ** 2)));\n",
    "    K = np.size(P_sort);\n",
    "    score_mat = np.zeros((K-1,K-1));\n",
    "    score_mat[0,:] = ((np.delete(dens_sort,K-1)*(np.delete(P_sort,K-1)<alpha)*(1+dens_sort[K-1]))+((1+np.delete(dens_sort,K-1))*(P_sort[K-1]<alpha)*dens_sort[K-1]))/4\n",
    "    for j in 1+np.arange(K-2):\n",
    "        score_mat[j,0:K-j-1] = (((score_mat[j-1,0:K-j-1]>th[j-1])*dens_sort[0:K-j-1]*np.prod(1+dens_sort[K-j-1:K]))/(2**(j+2)))+(((1+dens_sort[0:K-j-1])/2)*score_mat[j-1,K-j-1]*(score_mat[j-1,K-j-1]>th[j-1]))\n",
    "    return(score_mat[K-2,0])\n",
    "## Calculate Decision\n",
    "def decision_bayes(P,theta,th):\n",
    "    P_sort = np.sort(P);\n",
    "    dens_sort = np.exp((norm.ppf(P_sort) * theta) - (0.5 * (theta ** 2)));\n",
    "    K = np.size(P_sort);\n",
    "    score_mat = np.zeros((K-1,K-1));\n",
    "    score_mat[0,:] = ((np.delete(dens_sort,K-1)*(np.delete(P_sort,K-1)<alpha)*(1+dens_sort[K-1]))+((1+np.delete(dens_sort,K-1))*(P_sort[K-1]<alpha)*dens_sort[K-1]))/4\n",
    "    for j in 1+np.arange(K-2):\n",
    "        score_mat[j,0:K-j-1] = (((score_mat[j-1,0:K-j-1]>th[j-1])*dens_sort[0:K-j-1]*np.prod(1+dens_sort[K-j-1:K]))/(2**(j+2)))+(((1+dens_sort[0:K-j-1])/2)*score_mat[j-1,K-j-1]*(score_mat[j-1,K-j-1]>th[j-1]));\n",
    "    D_sort= np.append(1*(np.rot90(score_mat).diagonal()>th)[::-1],int(P_sort[K-1]<alpha));\n",
    "    D_sort = np.cumprod(D_sort);\n",
    "    return(D_sort[np.argsort(np.argsort(P))])\n",
    "## Calculate Score Quantile\n",
    "def scores_ord_pi1(P_sort,theta,th):\n",
    "    dens_sort = np.exp((norm.ppf(P_sort) * theta) - (0.5 * (theta ** 2)));\n",
    "    K = np.size(P_sort);\n",
    "    score_mat = np.zeros((K-1,K-1));\n",
    "    score_mat[0,:] = ((np.delete(dens_sort,K-1)*(np.delete(P_sort,K-1)<alpha))+((P_sort[K-1]<alpha)*dens_sort[K-1]))\n",
    "    for j in 1+np.arange(K-2):\n",
    "        score_mat[j,0:K-j-1] = ((score_mat[j-1,0:K-j-1]>th[j-1])*dens_sort[0:K-j-1])+(score_mat[j-1,K-j-1]*(score_mat[j-1,K-j-1]>th[j-1]))\n",
    "    return(score_mat[K-2,0])\n",
    "## Calculate Decision\n",
    "def decision_pi1(P,theta,th):\n",
    "    P_sort = np.sort(P);\n",
    "    dens_sort = np.exp((norm.ppf(P_sort) * theta) - (0.5 * (theta ** 2)));\n",
    "    K = np.size(P_sort);\n",
    "    score_mat = np.zeros((K-1,K-1));\n",
    "    score_mat[0,:] = ((np.delete(dens_sort,K-1)*(np.delete(P_sort,K-1)<alpha))+((P_sort[K-1]<alpha)*dens_sort[K-1]))\n",
    "    for j in 1+np.arange(K-2):\n",
    "        score_mat[j,0:K-j-1] = ((score_mat[j-1,0:K-j-1]>th[j-1])*dens_sort[0:K-j-1])+(score_mat[j-1,K-j-1]*(score_mat[j-1,K-j-1]>th[j-1]))\n",
    "    D_sort= np.append(1*(np.rot90(score_mat).diagonal()>th)[::-1],int(P_sort[K-1]<alpha));\n",
    "    D_sort = np.cumprod(D_sort);\n",
    "    return(D_sort[np.argsort(np.argsort(P))])\n",
    "## Calculate Last Step Score Quantile\n",
    "def scores_hom_bayes(P,theta):\n",
    "    P_sort = np.sort(P);\n",
    "    _, p_values, _, _ = multipletests(np.delete(P_sort,0), alpha=alpha, method='hommel')\n",
    "    score = np.sum(np.append((multipletests(np.delete(P_sort,1), alpha=alpha, method='hommel')[0]*1)[0],1*(p_values < alpha))*(np.apply_along_axis(np.prod,1,-np.eye(np.size(P_sort))+1+np.exp((norm.ppf(P_sort) * theta) - (0.5 * (theta ** 2))))/(2**np.size(P)))); #pi_bayes\n",
    "    return(score)\n",
    "# Calculate Dcision\n",
    "def decisions_hom_bayes(P,theta,th):\n",
    "#     pass;\n",
    "    P_sort = np.sort(P);\n",
    "    _, p_values, _, _ = multipletests(np.delete(P_sort,0), alpha=alpha, method='hommel')\n",
    "    score_ind = np.sum(np.append((multipletests(np.delete(P_sort,1), alpha=alpha, method='hommel')[0]*1)[0],1*(p_values < alpha))*(np.apply_along_axis(np.prod,1,-np.eye(np.size(P_sort))+1+np.exp((norm.ppf(P_sort) * theta) - (0.5 * (theta ** 2))))/(2**np.size(P)))); #pi_bayes\n",
    "    decisions = np.append((multipletests(np.delete(P_sort,1), alpha=alpha, method='hommel')[0]*1)[0],1*(p_values < alpha))*1*(score_ind>th)\n",
    "    return(decisions[np.argsort(np.argsort(P))])\n",
    "## Calculate Last Step Score Quantile\n",
    "def scores_hom_pi1(P,theta):\n",
    "    P_sort = np.sort(P);\n",
    "    _, p_values, _, _ = multipletests(np.delete(P_sort,0), alpha=alpha, method='hommel')\n",
    "    score = np.sum(np.append((multipletests(np.delete(P_sort,1), alpha=alpha, method='hommel')[0]*1)[0],1*(p_values < alpha))*(np.exp((norm.ppf(P_sort) * theta) - (0.5 * (theta ** 2))))); #pi_1\n",
    "    return(score)\n",
    "# Calculate Dcision\n",
    "def decisions_hom_pi1(P,theta,th):\n",
    "#     pass;\n",
    "    P_sort = np.sort(P);\n",
    "    _, p_values, _, _ = multipletests(np.delete(P_sort,0), alpha=alpha, method='hommel')\n",
    "    score_ind = np.sum(np.append((multipletests(np.delete(P_sort,1), alpha=alpha, method='hommel')[0]*1)[0],1*(p_values < alpha))*(np.exp((norm.ppf(P_sort) * theta) - (0.5 * (theta ** 2))))); #pi_1\n",
    "    decisions = np.append((multipletests(np.delete(P_sort,1), alpha=alpha, method='hommel')[0]*1)[0],1*(p_values < alpha))*1*(score_ind>th)\n",
    "    return(decisions[np.argsort(np.argsort(P))])\n",
    "\n",
    "def GouConsonantRej(p_values,level):\n",
    "    # Convert NumPy array to an R numeric vector\n",
    "    p_values_r = robjects.FloatVector(p_values)\n",
    "    \n",
    "    # Assign to R environment\n",
    "    robjects.r.assign(\"p_values\", p_values_r)\n",
    "    \n",
    "    # Run the R function and capture the output\n",
    "    mtp_output = robjects.r('''\n",
    "    mtp_results <- elitism::p.adjust(p_values, method = \"gtxr\")\n",
    "    mtp_results  # Return the result back to Python\n",
    "    ''')\n",
    "    return(1*(np.array(mtp_output)<level))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dfc59e52-5c99-4658-ba27-6e663106f9d7",
   "metadata": {},
   "source": [
    "## Upload the thresholds for the effect size $\\theta$ which give target Bonferroni power of $0.3$. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 309,
   "id": "0824b864-07ab-4029-b21d-89502950ee2e",
   "metadata": {},
   "outputs": [],
   "source": [
    "################# Thresholds #################\n",
    "x = np.load('thresholds_pow_30_5.npy',allow_pickle=True)\n",
    "th_bayes = x[2]\n",
    "th_pi1 = x[3]\n",
    "thhom_bayes = x[0]\n",
    "thhom_pi1 = x[1]\n",
    "alpha=0.05\n",
    "K=5\n",
    "theta = norm.ppf(alpha/K)-norm.ppf(0.3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7abdd8ea-77fb-47b5-946e-9c72da073f00",
   "metadata": {},
   "source": [
    "## Upload the $p$-values. We have $5$ $p$-values in each of the $248$ studies."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 312,
   "id": "1decb4d3-5d47-4bab-b751-1b1cdf2093cf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "         V1        V2        V3            V4        V5\n",
      "0  0.040845  0.000049  0.000010  1.077239e-06  0.000244\n",
      "1  0.000000  0.001735  0.000009  1.488535e-09  0.000000\n",
      "2  0.257898  0.345134  0.281113  7.946676e-01  0.332110\n",
      "3  0.819227  0.113165  0.147548  1.475484e-01  0.113165\n",
      "4  0.026953  0.253826  0.044850  6.441857e-01  0.187666\n"
     ]
    }
   ],
   "source": [
    "df = pd.read_csv(\"pvmat.csv\")                        # add options: sep=\",\", header=0, dtype=...\n",
    "df = df.drop(df.columns[0], axis=1)\n",
    "print(df.head())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "69e5fbd8-427e-4c09-9a6f-66d56fffa12b",
   "metadata": {},
   "source": [
    "## Apply the BU procedures with $\\theta$ which give target Bonferroni power of $0.3$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e8bbcb1-7fae-490b-97a8-5bbc8bb28ba7",
   "metadata": {},
   "source": [
    "#### $p$-values to which we apply all the procedures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 316,
   "id": "8218d648-e519-4e95-ab60-1a78f8436fab",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Interesting Index = 9,20,21,24,32,34,45,54,84,92,102,124,130,142,166,170,189,200,232,233,246"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 318,
   "id": "5b27774d-b655-42a0-85f8-03e27b9e74f4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0, 5, 5, 5]\n",
      "[1, 5, 5, 5]\n",
      "[2, 0, 0, 0]\n",
      "[3, 0, 0, 0]\n",
      "[4, 0, 0, 0]\n",
      "[5, 1, 1, 1]\n",
      "[6, 0, 0, 0]\n",
      "[7, 3, 3, 3]\n",
      "[8, 3, 3, 3]\n",
      "[9, 1, 0, 0]\n",
      "[10, 1, 1, 1]\n",
      "[11, 5, 5, 5]\n",
      "[12, 0, 0, 0]\n",
      "[13, 1, 1, 1]\n",
      "[14, 0, 0, 0]\n",
      "[15, 0, 0, 0]\n",
      "[16, 0, 0, 0]\n",
      "[17, 1, 1, 1]\n",
      "[18, 3, 3, 3]\n",
      "[19, 2, 2, 2]\n",
      "[20, 1, 1, 0]\n",
      "[21, 1, 1, 0]\n",
      "[22, 0, 0, 0]\n",
      "[23, 1, 1, 1]\n",
      "[24, 2, 1, 0]\n",
      "[25, 0, 0, 0]\n",
      "[26, 0, 0, 0]\n",
      "[27, 1, 1, 1]\n",
      "[28, 0, 0, 0]\n",
      "[29, 0, 0, 0]\n",
      "[30, 0, 0, 0]\n",
      "[31, 2, 2, 2]\n",
      "[32, 2, 0, 0]\n",
      "[33, 0, 0, 0]\n",
      "[34, 4, 3, 3]\n",
      "[35, 5, 5, 5]\n",
      "[36, 0, 0, 0]\n",
      "[37, 0, 0, 0]\n",
      "[38, 0, 0, 0]\n",
      "[39, 0, 0, 0]\n",
      "[40, 0, 0, 0]\n",
      "[41, 1, 1, 1]\n",
      "[42, 5, 5, 5]\n",
      "[43, 1, 1, 1]\n",
      "[44, 3, 3, 3]\n",
      "[45, 4, 2, 2]\n",
      "[46, 4, 4, 4]\n",
      "[47, 4, 4, 4]\n",
      "[48, 5, 5, 5]\n",
      "[49, 5, 5, 5]\n",
      "[50, 3, 3, 3]\n",
      "[51, 5, 5, 5]\n",
      "[52, 2, 2, 2]\n",
      "[53, 0, 0, 0]\n",
      "[54, 3, 2, 2]\n",
      "[55, 0, 0, 0]\n",
      "[56, 5, 5, 5]\n",
      "[57, 3, 3, 3]\n",
      "[58, 1, 1, 1]\n",
      "[59, 5, 5, 5]\n",
      "[60, 4, 4, 4]\n",
      "[61, 4, 4, 4]\n",
      "[62, 5, 5, 5]\n",
      "[63, 1, 1, 1]\n",
      "[64, 5, 5, 5]\n",
      "[65, 2, 2, 2]\n",
      "[66, 2, 2, 2]\n",
      "[67, 2, 2, 2]\n",
      "[68, 5, 5, 5]\n",
      "[69, 0, 0, 0]\n",
      "[70, 0, 0, 0]\n",
      "[71, 1, 1, 1]\n",
      "[72, 0, 0, 0]\n",
      "[73, 1, 1, 1]\n",
      "[74, 2, 2, 2]\n",
      "[75, 0, 0, 0]\n",
      "[76, 2, 2, 2]\n",
      "[77, 2, 2, 2]\n",
      "[78, 3, 3, 3]\n",
      "[79, 0, 0, 0]\n",
      "[80, 1, 1, 1]\n",
      "[81, 1, 1, 1]\n",
      "[82, 4, 4, 4]\n",
      "[83, 1, 1, 1]\n",
      "[84, 2, 3, 3]\n",
      "[85, 1, 1, 1]\n",
      "[86, 1, 1, 1]\n",
      "[87, 1, 1, 1]\n",
      "[88, 4, 4, 4]\n",
      "[89, 1, 1, 1]\n",
      "[90, 5, 5, 5]\n",
      "[91, 3, 3, 3]\n",
      "[92, 2, 1, 1]\n",
      "[93, 0, 0, 0]\n",
      "[94, 1, 1, 1]\n",
      "[95, 0, 0, 0]\n",
      "[96, 0, 0, 0]\n",
      "[97, 0, 0, 0]\n",
      "[98, 2, 2, 2]\n",
      "[99, 0, 0, 0]\n",
      "[100, 0, 0, 0]\n",
      "[101, 0, 0, 0]\n",
      "[102, 2, 0, 0]\n",
      "[103, 0, 0, 0]\n",
      "[104, 1, 1, 1]\n",
      "[105, 0, 0, 0]\n",
      "[106, 0, 0, 0]\n",
      "[107, 0, 0, 0]\n",
      "[108, 3, 3, 3]\n",
      "[109, 0, 0, 0]\n",
      "[110, 0, 0, 0]\n",
      "[111, 1, 1, 1]\n",
      "[112, 0, 0, 0]\n",
      "[113, 0, 0, 0]\n",
      "[114, 0, 0, 0]\n",
      "[115, 0, 0, 0]\n",
      "[116, 0, 0, 0]\n",
      "[117, 0, 0, 0]\n",
      "[118, 0, 0, 0]\n",
      "[119, 5, 5, 5]\n",
      "[120, 1, 1, 1]\n",
      "[121, 3, 3, 3]\n",
      "[122, 5, 5, 5]\n",
      "[123, 1, 1, 1]\n",
      "[124, 1, 0, 0]\n",
      "[125, 2, 2, 2]\n",
      "[126, 3, 3, 3]\n",
      "[127, 0, 0, 0]\n",
      "[128, 5, 5, 5]\n",
      "[129, 2, 2, 2]\n",
      "[130, 2, 1, 1]\n",
      "[131, 2, 2, 2]\n",
      "[132, 0, 0, 0]\n",
      "[133, 5, 5, 5]\n",
      "[134, 1, 1, 1]\n",
      "[135, 0, 0, 0]\n",
      "[136, 2, 2, 2]\n",
      "[137, 1, 1, 1]\n",
      "[138, 0, 0, 0]\n",
      "[139, 0, 0, 0]\n",
      "[140, 0, 0, 0]\n",
      "[141, 1, 1, 1]\n",
      "[142, 3, 4, 4]\n",
      "[143, 5, 5, 5]\n",
      "[144, 5, 5, 5]\n",
      "[145, 0, 0, 0]\n",
      "[146, 2, 2, 2]\n",
      "[147, 1, 1, 1]\n",
      "[148, 1, 1, 1]\n",
      "[149, 4, 4, 4]\n",
      "[150, 3, 3, 3]\n",
      "[151, 4, 4, 4]\n",
      "[152, 4, 4, 4]\n",
      "[153, 4, 4, 4]\n",
      "[154, 4, 4, 4]\n",
      "[155, 0, 0, 0]\n",
      "[156, 0, 0, 0]\n",
      "[157, 0, 0, 0]\n",
      "[158, 0, 0, 0]\n",
      "[159, 0, 0, 0]\n",
      "[160, 0, 0, 0]\n",
      "[161, 0, 0, 0]\n",
      "[162, 4, 4, 4]\n",
      "[163, 1, 1, 1]\n",
      "[164, 0, 0, 0]\n",
      "[165, 0, 0, 0]\n",
      "[166, 3, 2, 2]\n",
      "[167, 4, 4, 4]\n",
      "[168, 0, 0, 0]\n",
      "[169, 4, 4, 4]\n",
      "[170, 2, 1, 1]\n",
      "[171, 3, 3, 3]\n",
      "[172, 3, 3, 3]\n",
      "[173, 2, 2, 2]\n",
      "[174, 2, 2, 2]\n",
      "[175, 1, 1, 1]\n",
      "[176, 3, 3, 3]\n",
      "[177, 4, 4, 4]\n",
      "[178, 0, 0, 0]\n",
      "[179, 5, 5, 5]\n",
      "[180, 0, 0, 0]\n",
      "[181, 0, 0, 0]\n",
      "[182, 0, 0, 0]\n",
      "[183, 4, 4, 4]\n",
      "[184, 1, 1, 1]\n",
      "[185, 3, 3, 3]\n",
      "[186, 0, 0, 0]\n",
      "[187, 2, 2, 2]\n",
      "[188, 1, 1, 1]\n",
      "[189, 3, 2, 2]\n",
      "[190, 0, 0, 0]\n",
      "[191, 0, 0, 0]\n",
      "[192, 0, 0, 0]\n",
      "[193, 3, 3, 3]\n",
      "[194, 2, 2, 2]\n",
      "[195, 2, 2, 2]\n",
      "[196, 2, 2, 2]\n",
      "[197, 5, 5, 5]\n",
      "[198, 2, 2, 2]\n",
      "[199, 2, 2, 2]\n",
      "[200, 1, 0, 0]\n",
      "[201, 2, 2, 2]\n",
      "[202, 4, 4, 4]\n",
      "[203, 0, 0, 0]\n",
      "[204, 0, 0, 0]\n",
      "[205, 5, 5, 5]\n",
      "[206, 4, 4, 4]\n",
      "[207, 5, 5, 5]\n",
      "[208, 1, 1, 1]\n",
      "[209, 1, 1, 1]\n",
      "[210, 1, 1, 1]\n",
      "[211, 2, 2, 2]\n",
      "[212, 1, 1, 1]\n",
      "[213, 3, 3, 3]\n",
      "[214, 2, 2, 2]\n",
      "[215, 0, 0, 0]\n",
      "[216, 1, 1, 1]\n",
      "[217, 2, 2, 2]\n",
      "[218, 3, 3, 3]\n",
      "[219, 0, 0, 0]\n",
      "[220, 0, 0, 0]\n",
      "[221, 5, 5, 5]\n",
      "[222, 2, 2, 2]\n",
      "[223, 3, 3, 3]\n",
      "[224, 0, 0, 0]\n",
      "[225, 0, 0, 0]\n",
      "[226, 1, 1, 1]\n",
      "[227, 3, 3, 3]\n",
      "[228, 2, 2, 2]\n",
      "[229, 3, 3, 3]\n",
      "[230, 0, 0, 0]\n",
      "[231, 1, 1, 1]\n",
      "[232, 2, 0, 0]\n",
      "[233, 2, 1, 1]\n",
      "[234, 0, 0, 0]\n",
      "[235, 1, 1, 1]\n",
      "[236, 5, 5, 5]\n",
      "[237, 4, 4, 4]\n",
      "[238, 3, 3, 3]\n",
      "[239, 2, 2, 2]\n",
      "[240, 2, 2, 2]\n",
      "[241, 2, 2, 2]\n",
      "[242, 1, 1, 1]\n",
      "[243, 0, 0, 0]\n",
      "[244, 3, 3, 3]\n",
      "[245, 3, 3, 3]\n",
      "[246, 1, 2, 2]\n",
      "[247, 3, 3, 3]\n"
     ]
    }
   ],
   "source": [
    "for idx, pvals in df.iterrows():\n",
    "    pvals[pvals == 0] = 1e-30\n",
    "    print([idx,np.sum(decision_bayes(pvals,theta,th_bayes)),np.sum(GouConsonantRej(pvals,level=0.05)),np.sum(1*(multipletests(pvals, alpha=alpha, method='hommel')[1]<=0.05))])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 319,
   "id": "b6a6d85a-fc52-4c54-b330-122d7a1ceb94",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.02183311 0.17627716 0.31389191 0.01112552 0.19692412]\n"
     ]
    }
   ],
   "source": [
    "pvals = df.iloc[24,:]\n",
    "pvals[pvals == 0] = 1e-30\n",
    "print(np.array(pvals))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d08be573-b33b-415a-a9d8-da48e71d7cdd",
   "metadata": {},
   "source": [
    "#### BU procedure with objective $\\Pi_{mix}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 323,
   "id": "f2389b6c-7a8b-4c3b-9dda-a8abcc922d13",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1, 0, 0, 1, 0])"
      ]
     },
     "execution_count": 323,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decision_bayes(pvals,theta,th_bayes)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "afdaf2a9-a976-4253-a2c1-76e2077d7618",
   "metadata": {},
   "source": [
    "#### BU procedure with objective $\\Pi_1$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 326,
   "id": "9e3cf8e0-ac98-4245-af4d-d7174dc0baab",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 0, 0, 0, 0])"
      ]
     },
     "execution_count": 326,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decision_pi1(pvals,theta,th_pi1)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "45ee4dcf-5793-43ee-a3cd-22941853a019",
   "metadata": {},
   "source": [
    "#### Last step improvement of Hommel with objective $\\Pi_{mix}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 329,
   "id": "b8223e34-2823-4fac-8fbc-82eb884e21da",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 0, 0, 1, 0])"
      ]
     },
     "execution_count": 329,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decisions_hom_bayes(pvals,theta,thhom_bayes)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1cdb1da9-ecb7-4952-b263-ca10b679f7e0",
   "metadata": {},
   "source": [
    "#### Last step improvement of Hommel with objective $\\Pi_1$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 332,
   "id": "1f413e3f-6779-4f98-9fe5-66e155fe9770",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 0, 0, 0, 0])"
      ]
     },
     "execution_count": 332,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decisions_hom_pi1(pvals,theta,thhom_pi1)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e68a8030-002e-49b7-b28e-e358743fde79",
   "metadata": {},
   "source": [
    "#### Hommel"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 335,
   "id": "fa5499ed-c366-4400-a574-ff12d7ecb668",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 0, 0, 0, 0])"
      ]
     },
     "execution_count": 335,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1*(multipletests(pvals, alpha=alpha, method='hommel')[1]<=0.05)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "379c5886-8ed9-42c1-b119-98b99dda7513",
   "metadata": {},
   "source": [
    "#### Gou"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 338,
   "id": "67b9af67-e531-4107-bfc2-0cb1c32af73b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 0, 0, 1, 0])"
      ]
     },
     "execution_count": 338,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "GouConsonantRej(pvals,level=0.05)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1b71f087-006c-4163-9914-eabe8b0802e6",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Image/plot3d.r <==
install.packages("scatterplot3d")
library("scatterplot3d")

dat = read.csv("c:/temp/grid_result.csv",header=F)


colors = numeric(dim(dat)[1])
colors[dat[,6]==1 & dat[,9]==1]=1
colors[dat[,6]==1 & dat[,9]==0]=2
colors[dat[,6]==0 & dat[,9]==1]=3


scatterplot3d(dat[,1],dat[,2],dat[,3],color=colors,zlim=c(0,0.05),main="Rejection policy for third coordiante (Z-axis)",xlab=expression(p[1]),ylab=expression(p[2]),zlab=expression(p[3]),angle=10)
legend(5.3,5.5,col=1:3, pch="O",legend=c(expression("Both reject"~p[3]) ,expression("Only Gou rejects"~p[3]),expression("Only Hommel rejects"~p[3])))


par(mfrow=c(2,4))

for (p3 in sort(unique(dat[,3])[2:5])){
    ii = dat[,3]==p3
    plot( dat[ii,1],dat[ii,2],col=apply(dat[ii,4:6],1,sum))
}

for (p3 in unique(dat[,3])[2:5]){
    ii = dat[,3]==p3
    plot( dat[ii,1],dat[ii,2],col=apply(dat[ii,7:9],1,sum))
}


